Stable-Set and Coloring bounds based on 0-1 quadratic optimization

We consider semidefinite relaxations of Stable-Set and Coloring, which are based on quadratic 0-1 optimization. Information about the stability number and the chromatic number is hidden in the objective function. This leads to simplified relaxations which depend mostly on the number of vertices of the graph. We also propose tightenings of the relaxations which are based on the maximal cliques of the underlying graph. Computational results on graphs from the literature show the strong potential of this new approach.

==> anc/Coloring/SDP_C_prime_t.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [s, time] = SDP_C_prime_t(A, t)
    
    % Computation of C'(t) for a given t
    
    % Input: adjacency matrix of graph A, value of t
    % Output: value of C'(t) denoted as s, CPU time needed for the 
    % computation denoted as time
    
    a = cputime;            % starting time
    
    n = size(A, 1);         % size of adjacency matrix A
    e = ones(n, 1);         % all-ones vector of size n
    U = triu(A); 
    Z = find(U(:) > 0.5);   % indices of matrix A with A(i, j) == 1
    
    % Semidefinite program
    
    cvx_begin quiet
        variable X(n, n) symmetric;
        minimize 1/2 * trace(A*X);
        subject to
            [X e; e' t]  == semidefinite(n + 1);
            diag(X) == e;
            X(Z) >= 0;
    cvx_end
    s = cvx_optval;
    
    b = cputime;            % end time
    time = b - a;           % CPU time needed for computation
    
end

==> anc/Coloring/SDP_C_prime_t_with_strengthening.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [s, X] = SDP_C_prime_t_with_strengthening(A, t, Z, Pos, ECC1)

    % Computation of C'(k) stregthened with inequalities

    % Input: adjacency matrix A, value of k, indices of matrix elements
    % which should should be zero denoted as Z, indices of matrix elements
    % which should be nonnegative denoted as Pos, sets for which
    % constraints should be added denoted as ECC1
    % Output: value of strengthened S'(t) denoted as s, matrix X
    
    a = cputime;            % starting time
    
    n = size(A, 1);         % size of adjacency matrix A
    e = ones(n, 1);         % all-ones vector of size n
    
    % Semidefinite program
    
    cvx_begin quiet
        variable X(n, n) symmetric;
        minimize 1/2 * trace(A*X);
        subject to
            [X e; e' t]  == semidefinite(n + 1);
            diag(X) == e;
            X(Z) >= 0;
            X(Pos) >= 0;
            for i = 1 : size(ECC1, 2)
                c = ECC1{i}; m = size(c, 2); B = X(c, c);
                (sum(sum(B)) - trace(B))/2 <= B(m, m);
            end
    cvx_end
    s = cvx_optval;
    b = cputime;
    
    b = cputime;            % end time
    time = b - a;           % CPU time needed for computation
    
end

==> anc/Coloring/SDP_C_star_t.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [s, time] = SDP_C_star_t(A, t)
    
    % Computation of C*(t) for a given t
    
    % Input: adjacency matrix of graph A, value of t
    % Output: value of C*(t) denoted as s, CPU time needed for the 
    % computation denoted as time
    
    a = cputime;            % starting time
    
    n = size(A, 1);         % size of adjacency matrix A
    e = ones(n, 1);         % all-ones vector of size n
    U = triu(A); 
    Z = find(U(:) > 0.5);   % indices of matrix A with A(i, j) == 1
    
    % Semidefinite program
    
    cvx_begin quiet
        variable X(n, n) symmetric;
        minimize 1/2 * trace(A*X);
        subject to
            [X e; e' t]  == semidefinite(n + 1);
            diag(X) == e;
            X(Z) >= 0;
            trace(A*X) <= 0.00001;
    cvx_end
    s = cvx_optval;
    
    b = cputime;            % end time
    time = b - a;           % CPU time needed for computation
    
end

==> anc/Coloring/SDP_Lovasz_coloring.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [s, time] = SDP_Lovasz_coloring(A)

    % Computation of Lovas Theta as a lower bound on chromatic number
    
    % Input: adjacency matrix A
    % Output: value of lower bound denoted as s, CPU time needed for 
    % the computation denoted as time
    
    a = cputime;            % starting time
    
    n = size(A, 1);         % size of adjacency matrix A
    e = ones(n, 1);         % all-ones vector of size n
    U = triu(A); 
    Z = find(U(:) > 0.5);   % indices of matrix A with A(i, j) == 1
    
    % Semidefinite program
    
    cvx_begin quiet 
        variable t;
        variable X(n, n) symmetric;
        minimize t;
        subject to
            [X e; e' t] == semidefinite(n+1);
            diag(X) == e;
            X(Z) == 0;
    cvx_end
    s = cvx_optval;
    
    b = cputime;            % end time
    time = b - a;           % CPU time needed for computation
end

==> anc/Coloring/SDP_Lovasz_coloring_with_strengthening.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [s, X] = SDP_Lovasz_coloring_with_strengthening(A, Z, Pos, ECC1)

    % Strengthening of Lovasz Theta number towards the chromatic number
    
    % Input: adjacency matrix A, indices of matrix elements which should be
    % nonnegative denoted as Pos, sets for which constraint should be 
    % added denoted as ECC1 
    % Output: value of lower bound denoted as s, CPU time needed for 
    % the computation denoted as time 
    
    a = cputime;            % starting time
    
    n = size(A, 1);         % size of adjacency matrix A
    e = ones(n, 1);         % all-ones vector of size n
    
    % Semidefinite program
    
    cvx_begin quiet 
        variable t;
        variable X(n, n) symmetric;
        minimize t;
        subject to
            [X e; e' t] == semidefinite(n+1);
            diag(X) == e;
            X(Z) == 0;
            X(Pos) >= 0;
            for i = 1 : size(ECC1, 2)
                c = ECC1{i}; m = size(c, 2); B = X(c, c);
                (sum(sum(B)) - trace(B))/2 <= B(m, m);
            end
    cvx_end
    s = cvx_optval;
    
    b = cputime;            % end time
    time = b - a;           % CPU time needed for computation
end

==> anc/Coloring/SDP_rounded_Lovasz_coloring_with_strengthening.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [s, X] = SDP_rounded_Lovasz_coloring_with_strengthening(A, k, Z, Pos, ECC1)

    % Strengthening of Lovasz Theta number towards the chromatic number
    
    % Input: adjacency matrix A, value of k, indices of matrix elements 
    % which should be nonnegative denoted as Pos, sets for which 
    % constraint should be added denoted as ECC1
    % Output: value of lower bound denoted as s, CPU time needed for 
    % the computation denoted as time 
    
    a = cputime;            % starting time
    
    n = size(A, 1);         % size of adjacency matrix A
    e = ones(n, 1);         % all-ones vector of size n
    
    % Semidefinite program
    
    cvx_begin quiet 
        variable t;
        variable X(n, n) symmetric;
        minimize t;
        subject to
            [X e; e' t] == semidefinite(n+1);
            diag(X) == e;
            X(Z) == 0;
            X(Pos) >= 0;
            for i = 1 : size(ECC1, 2)
                c = ECC1{i}; m = size(c, 2); B = X(c, c);
                (sum(sum(B)) - trace(B))/2 <= B(m, m);
            end
            t >= k;
    cvx_end
    s = cvx_optval;
    
    b = cputime;            % end time
    time = b - a;           % CPU time needed for computation
end

==> anc/Coloring/check_interval_with_C_prime_t.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [bound, time] = check_interval_with_C_prime_t(A, k)

    % Calculation of the values of C'(t) for interval [k, k + 1]
    
    % Input: adjacency matrix A, value of k, where k is an integer
    % Output: lower bound on chromatic number denoted as bound, where
    %   bound = -1      lower bound <= k
    %   bound = k + 1   lower bound = k + 1
    %   bound = 1       lower bound > k + 1,
    % CPU time needed for the computation denoted as time
    
    a = cputime;            % starting time
    
    [s, time] = SDP_C_prime_t(A, k);
    
    if round(s, 4) == 0
        bound = -1;
    else
        [s, time] = SDP_C_prime_t(A, k + 1);
        if round(s, 4) == 0
            bound = k + 1;
        else
            bound = 1;
        end
    end
    
    b = cputime;            % end time
    time = b - a;           % CPU time needed for computation
    
end

==> anc/Coloring/check_interval_with_C_star_t.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [bound, time] = check_interval_with_C_star_t(A, k)

    % Calculation of the values of C*(t) for interval [k, k + 1]
    
    % Input: adjacency matrix A, value of k, where k is an integer
    % Output: lower bound on chromatic number denoted as bound, where
    %   bound = -1      lower bound <= k
    %   bound = k + 1   lower bound = k + 1
    %   bound = 1       lower bound > k + 1,
    % CPU time needed for computation denoted as time
    
    a = cputime;            % starting time
    
    [s, time] = SDP_C_star_t(A, k);
    
    if round(s, 4) == 0
        bound = -1;
    else
        [s, time] = SDP_C_star_t(A, k + 1);
        if round(s, 4) == 0
            bound = k + 1;
        else
            bound = 1;
        end
    end
    
    b = cputime;            % end time
    time = b - a;           % CPU time needed for computation
    
end

==> anc/Coloring/iterate_C_prime_t_with_strengthening.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [lb, added, iter, max_cl, largest_mc, smallest_mc, time_pr, time] = iterate_C_prime_t_with_strengthening(A, k)
    
    % Computation of a lower bound on the chromatic number of a graph
    % based on the problem P'(t) strengthened with inequalities
    
    % Input: adjacency matrix A, value of integer k such that C'(k) = 0
    % (preferebly k = ceil(theta(G)))
    % Output: upper bound up, number of added inequalities added, number 
    % of iterations iter, number of maximal cliques max_cl, size of the
    % largest and the smallest maximal clique largest_mc, smallest_mc, CPU 
    % time for preprocessing time_pr, CPU time overall time

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    
    % MAIN ALGORITHM

    start_time = cputime;       % starting time
    n = size(A, 1);             % number of vertices
    
    % computation of indices of A with certain properties
    % Z: there is an edge between vertices i and j
    % P: there is no edge between vertices i and j
    U = triu(A); Z = find(U(:) > 0.5); 
    L = tril(ones(n)); M = U + L; P = find(M(:) < 0.5); 
    
    % computation of maximal cliques and other sets
    % B: all maximal cliques
    % CV: maximal cliques + one vertex
    
    start_pr = cputime;
    
    % we compute maximal clique by using algorithm
    % https://de.mathworks.com/matlabcentral/fileexchange/47524-find-
    % maximal-cliques-for-large-sparse-network
    B = full(ELSclique(A));
    max_cl = size(B, 2);
    size_of_cliques = sum(B);
    largest_mc = max(size_of_cliques);
    smallest_mc = min(size_of_cliques);
    CV = maximal_clique_constraints(A, maximal_cliques(B));
    end_pr = cputime;
    time_pr = end_pr - start_pr;
    
    % setting up arrays and counters for violations
    Pos = []; ECC1 = []; count_ECC1 = 0; 
    
    % first calculation of C'(k)
    iter = 1;
    [s, X] = SDP_C_prime_t_with_strengthening(A, k, Z, Pos, ECC1);
       
    % first we compute violations and then we iterate
    % until there is less than n violations

    v = find_violations(X);
    while v > n 
        iter = iter + 1;
        [s, X] = SDP_C_prime_t_with_strengthening(A, k, Z, Pos, ECC1);
        if round(s, 4) > 0
            k = k + 1;
        end
        v = find_violations(X);
    end
    
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    
    % COMPUTATION OF CONSTRAINTS
    
    % saving information about maximal clique as array
    function [MC] = maximal_cliques(B)
        MC = [];
        for i = 1 : size(B, 2)
            c = B(:, i); I = find(c == 1); MC{i} = I';
        end
    end

    % constraint maximal clique + vertex
    function [MCC] = maximal_clique_constraints(A, MC)
        MCC = []; V = [1 : n]; count = 0;
        for i = 1 : size(MC, 2)
            C = MC{i};
            for j = 1 : n
                if ismember(j, C) == 0
                    count = count + 1; MCC{count} = [C, j];
                end
            end
        end
    end
   
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    
    % COMPUTATION OF VIOLATIONS

    function [v] = find_violations(X)
        
        % violations of nonnegativity constraint
        I_all_neg = find(X(P) < 0);       
        
        eps = 0.05; % we consider other violations greater than eps
        
        % computations for other types of violations
        % setting up arrays for other types of violations
        v1 = []; 
        
        % first we find all violations greater than eps
        for i = 1 : size(CV, 2)
            c = CV{i}; Y = X(c, c); y = size(c, 2);
            if size(Y, 1) > 0
                if (sum(sum(Y)) - trace(Y))/2 - eps > Y(y, y)
                    v1 = [v1; (sum(sum(Y)) - trace(Y))/2 - Y(y, y), i];
                end
            end
        end
       
        % v returns the number of all violations
        v = size(I_all_neg, 1) + size(v1, 1);
        
        % if there is more than n violations
        
        % we compute maximal violation and then we collect all violations
        % which are at least 50%(maximal violation)
        % we collect up to 10n of such violations 
        
        if v > n
            
            % we add all violations of nonnegativity constraint
            Pos = [Pos; P(I_all_neg)];
            
            % we compute maximal violation and then we collect all violations
            % which are at least 50%(maximal violation) for v1
            % we collect up to 10n of such violations 
            if size(v1, 1) > 0
                v1 = sortrows(v1, 'descend');
                max_v1 = v1(1, 1);
                i = 1;
                while i <= size(v1, 1) && v1(i, 1)>= 0.5*max_v1 && i <= 10*n
                    I = v1(i, :); ind = I(2);
                    count_ECC1 = count_ECC1 + 1;
                    ECC1{count_ECC1} = CV{ind};
                    CV{ind} = [];
                    i = i + 1;
                end
            end
        end
    end

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        
    lb = k;                         % lower bound on chromatic number
    added = size(Pos, 1) + size(ECC1, 2);
                                    % number of added inequalities
    end_time = cputime;             % end time
    time = end_time - start_time;   % computational time

end
        
        
    
    

==> anc/Coloring/iterate_Lovasz_coloring_with_strengthening.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [lb, added, iter, max_cl, largest_mc, smallest_mc, time_pr, time] = iterate_Lovasz_coloring_with_strengthening(A)
       
    % Strengthening of Lovasz Theta number, iterative procedure

    % Input: adjacency matrix A
    % Output: strengthened Theta number ub, number of added inequalities 
    % added, number of iterations iter, number of maximal cliques max_cl, 
    % size of the largest and the smallest maximal clique largest_mc and 
    % smallest_mc, CPU time for preprocessing time_pr, CPU time overall 
    % denoted as time

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    
    % MAIN ALGORITHM

    start_time = cputime;       % starting time
    n = size(A, 1);             % number of vertices
    
    % computation of indices of A with certain properties
    % Z: there is an edge between vertices i and j
    % P: there is no edge between vertices i and j
    U = triu(A); Z = find(U(:) > 0.5); 
    L = tril(ones(n)); M = U + L; P = find(M(:) < 0.5); 
    
    % computation of maximal cliques and other sets
    % B: all maximal cliques
    % CV: maximal cliques + one vertex
    
    start_pr = cputime;
    
    % we compute maximal clique by using algorithm
    % https://de.mathworks.com/matlabcentral/fileexchange/47524-find-
    % maximal-cliques-for-large-sparse-network
    B = full(ELSclique(A));
    max_cl = size(B, 2);
    size_of_cliques = sum(B);
    largest_mc = max(size_of_cliques);
    smallest_mc = min(size_of_cliques);
    CV = maximal_clique_constraints(A, maximal_cliques(B));
    end_pr = cputime;
    time_pr = end_pr - start_pr;
    
    % setting up arrays and counters for violations
    Pos = []; ECC1 = []; count_ECC1 = 0; 
    
    % first calculation of Lovasz
    iter = 1;
    [s, X] = SDP_Lovasz_coloring_with_strengthening(A, Z, Pos, ECC1);
    
    % first we compute violations and then we iterate
    % until there is less than n violations
        
    v = find_violations(X);
    while v > n 
        iter = iter + 1;
        [s, X] = SDP_Lovasz_coloring_with_strengthening(A, Z, Pos, ECC1);
        v = find_violations(X);
    end
    
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    
    % COMPUTATION OF CONSTRAINTS
    
    % saving information about maximal clique as array
    function [MC] = maximal_cliques(B)
        MC = [];
        for i = 1 : size(B, 2)
            c = B(:, i); I = find(c == 1); MC{i} = I';
        end
    end

    % constraint maximal clique + vertex
    function [MCC] = maximal_clique_constraints(A, MC)
        MCC = []; V = [1 : n]; count = 0;
        for i = 1 : size(MC, 2)
            C = MC{i};
            for j = 1 : n
                if ismember(j, C) == 0
                    count = count + 1; MCC{count} = [C, j];
                end
            end
        end
    end
   
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    
    % COMPUTATION OF VIOLATIONS

    function [v] = find_violations(X)
        
        % violations of nonnegativity constraint
        I_all_neg = find(X(P) < 0);       
        
        eps = 0.05; % we consider other violations greater than eps
        
        % computations for other types of violations
        % setting up arrays for other types of violations
        v1 = []; 
        
        % first we find all violations greater than eps
        for i = 1 : size(CV, 2)
            c = CV{i}; Y = X(c, c); y = size(c, 2);
            if size(Y, 1) > 0
                if (sum(sum(Y)) - trace(Y))/2 - eps > Y(y, y)
                    v1 = [v1; (sum(sum(Y)) - trace(Y))/2 - Y(y, y), i];
                end
            end
        end
       
        % v returns the number of all violations
        v = size(I_all_neg, 1) + size(v1, 1);
        
        % if there is more than n violations
        
        % we compute maximal violation and then we collect all violations
        % which are at least 50%(maximal violation)
        % we collect up to 10n of such violations 
        
        if v > n
            
            % we add all violations of nonnegativity constraint
            Pos = [Pos; P(I_all_neg)];
            
            % we compute maximal violation and then we collect all violations
            % which are at least 50%(maximal violation) for v1
            % we collect up to 10n of such violations 
            if size(v1, 1) > 0
                v1 = sortrows(v1, 'descend');
                max_v1 = v1(1, 1);
                i = 1;
                while i <= size(v1, 1) && v1(i, 1)>= 0.5*max_v1 && i <= 10*n
                    I = v1(i, :); ind = I(2);
                    count_ECC1 = count_ECC1 + 1;
                    ECC1{count_ECC1} = CV{ind};
                    CV{ind} = [];
                    i = i + 1;
                end
            end
        end
    end

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        
    lb = s;                         % lower bound on chromatic number
    added = size(Pos, 1) + size(ECC1, 2);
                                    % number of added inequalities
    end_time = cputime;             % end time
    time = end_time - start_time;   % computational time

end
        
        
    
    

==> anc/Coloring/iterate_rounded_Lovasz_coloring_with_strengthening.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [lb, added, iter, max_cl, largest_mc, smallest_mc, time_pr, time] = iterate_rounded_Lovasz_coloring_with_strengthening(A)
       
    % Strengthening of rounded Lovasz Theta number, iterative procedure
    
    % Input: adjacency matrix A
    % Output: strengthened Teta number ub, number of added inequalities 
    % added, number of iterations iter, number of maximal cliques max_cl, 
    % size of the largest and the smallest maximal clique largest_mc, 
    % smallest_mc, CPU time for preprocessing time_pr, CPU time overall 
    % time
    
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    
    % MAIN ALGORITHM

    start_time = cputime;       % starting time
    n = size(A, 1);             % number of vertices
    
    % computation of indices of A with certain properties
    % Z: there is an edge between vertices i and j
    % P: there is no edge between vertices i and j
    U = triu(A); Z = find(U(:) > 0.5); 
    L = tril(ones(n)); M = U + L; P = find(M(:) < 0.5); 
    
    % computation of maximal cliques and other sets
    % B: all maximal cliques
    % CV: maximal cliques + one vertex
    
    start_pr = cputime;
    
    % we compute maximal clique by using algorithm
    % https://de.mathworks.com/matlabcentral/fileexchange/47524-find-
    % maximal-cliques-for-large-sparse-network
    B = full(ELSclique(A));
    max_cl = size(B, 2);
    size_of_cliques = sum(B);
    largest_mc = max(size_of_cliques);
    smallest_mc = min(size_of_cliques);
    CV = maximal_clique_constraints(A, maximal_cliques(B));
    end_pr = cputime;
    time_pr = end_pr - start_pr;
    
    % setting up arrays and counters for violations
    Pos = []; ECC1 = []; count_ECC1 = 0; 
    
    % first calculation of Lovasz
    iter = 1; k = 1;
    [s, X] = SDP_rounded_Lovasz_coloring_with_strengthening(A, k, Z, Pos, ECC1);
    
    if round(s) ~= s
        k = ceil(s);
        [s, X] = SDP_rounded_Lovasz_coloring_with_strengthening(A, k, Z, Pos, ECC1);
    end
    
    % first we compute violations and then we iterate
    % until there is less than n violations
        
    v = find_violations(X);
    while v > n 
        iter = iter + 1;
        [s, X] = SDP_Lovasz_coloring_with_strengthening(A, Z, Pos, ECC1);
        k = ceil(s);
        [s, X] = SDP_rounded_Lovasz_coloring_with_strengthening(A, k, Z, Pos, ECC1);
        v = find_violations(X);
    end
    
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    
    % COMPUTATION OF CONSTRAINTS
    
    % saving information about maximal clique as array
    function [MC] = maximal_cliques(B)
        MC = [];
        for i = 1 : size(B, 2)
            c = B(:, i); I = find(c == 1); MC{i} = I';
        end
    end

    % constraint maximal clique + vertex
    function [MCC] = maximal_clique_constraints(A, MC)
        MCC = []; V = [1 : n]; count = 0;
        for i = 1 : size(MC, 2)
            C = MC{i};
            for j = 1 : n
                if ismember(j, C) == 0
                    count = count + 1; MCC{count} = [C, j];
                end
            end
        end
    end
   
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    
    % COMPUTATION OF VIOLATIONS

    function [v] = find_violations(X)
        
        % violations of nonnegativity constraint
        I_all_neg = find(X(P) < 0);       
        
        eps = 0.05; % we consider other violations greater than eps
        
        % computations for other types of violations
        % setting up arrays for other types of violations
        v1 = []; 
        
        % first we find all violations greater than eps
        for i = 1 : size(CV, 2)
            c = CV{i}; Y = X(c, c); y = size(c, 2);
            if size(Y, 1) > 0
                if (sum(sum(Y)) - trace(Y))/2 - eps > Y(y, y)
                    v1 = [v1; (sum(sum(Y)) - trace(Y))/2 - Y(y, y), i];
                end
            end
        end
       
        % v returns the number of all violations
        v = size(I_all_neg, 1) + size(v1, 1);
        
        % if there is more than n violations
        
        % we compute maximal violation and then we collect all violations
        % which are at least 50%(maximal violation)
        % we collect up to 10n of such violations 
        
        if v > n
            
            % we add all violations of nonnegativity constraint
            Pos = [Pos; P(I_all_neg)];
            
            % we compute maximal violation and then we collect all violations
            % which are at least 50%(maximal violation) for v1
            % we collect up to 10n of such violations 
            if size(v1, 1) > 0
                v1 = sortrows(v1, 'descend');
                max_v1 = v1(1, 1);
                i = 1;
                while i <= size(v1, 1) && v1(i, 1)>= 0.5*max_v1 && i <= 10*n
                    I = v1(i, :); ind = I(2);
                    count_ECC1 = count_ECC1 + 1;
                    ECC1{count_ECC1} = CV{ind};
                    CV{ind} = [];
                    i = i + 1;
                end
            end
        end
    end

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        
    lb = s;                         % lower bound on chromatic number
    added = size(Pos, 1) + size(ECC1, 2);
                                    % number of added inequalities
    end_time = cputime;             % end time
    time = end_time - start_time;   % computational time

end
        
        
    
    

==> anc/Stability/SDP_Lovasz_stability_number.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [s, time] = SDP_Lovasz_stability_number(A)

    % Computation of the Lovasz Theta number as un upper bound for the
    % stability number of a graph
    
    % Input: adjacency matrix A
    % Output: Lovasz Theta number denoted as s, CPU time needed for the 
    % computation denoted as time
    
    a = cputime;            % starting time
    
    n = size(A, 1);         % size of adjacency matrix A
    e = ones(n, 1);         % all-ones vector of size n
    U = triu(A); 
    Z = find(U(:) > 0.5);   % indices of matrix A with A(i, j) == 1
    
    % Semidefinite program
    
    cvx_begin quiet
        variable x(n);
        variable X(n, n) symmetric;
        maximize (e'*x)
        subject to
            diag(X) == x;
            [X x; x' 1] == semidefinite(n+1);
            X(Z) == 0;
    cvx_end
    s = cvx_optval;
    
    b = cputime;            % end time
    time = b - a;           % CPU time needed for computation
    
end

==> anc/Stability/SDP_Lovasz_stability_number_with_strengthening.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [s, X] = SDP_Lovasz_stability_number_with_strengthening(A, Pos, ECC1, ECC2)

    % Computation of the Lovasz Theta number stregthened with inequalities
    
    % Input: adjacency matrix A, indices of matrix elements
    % which should be nonnegative denoted as Pos, sets for which
    % constraints should be added denoted as ECC1 and ECC2
    % Output: strengthened Lovasz Theta number denoted as s, matrix X
    
    a = cputime;            % starting time
    
    n = size(A, 1);         % size of adjacency matrix A
    e = ones(n, 1);         % all-ones vector of size n
    U = triu(A); 
    Z = find(U(:) > 0.5);   % indices of matrix A with A(i, j) == 1
    
    % Semidefinite program
    
    cvx_begin quiet
        variable x(n);
        variable X(n, n) symmetric;
        maximize (e'*x)
        subject to
            diag(X) == x;
            [X x; x' 1] == semidefinite(n+1);
            X(Z) == 0;
            X(Pos) >= 0;
            for i = 1 : size(ECC1, 2)
                c = ECC1{i}; m = size(c, 2); B = X(c, c);
                (sum(sum(B)) - trace(B))/2 <= B(m, m);
            end
            for i = 1 : size(ECC2, 2)
                c = ECC2{i}; B = X(c, c);
                trace(B) <= 1 + (sum(sum(B)) - trace(B))/2;
            end
    cvx_end
    s = cvx_optval;
    
    b = cputime;            % end time
    time = b - a;           % CPU time needed for computation
    
end

==> anc/Stability/SDP_S_prime_t.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>.

function [s, time] = SDP_S_prime_t(A, t)
    
    % Computation of S'(t) for a given t 
    
    % Input: adjacency matrix of graph A, value of t
    % Output: value of S'(t) denoted as s, CPU time needed for the 
    % computation denoted as time
     
    a = cputime;            % starting time
    
    n = size(A, 1);         % size of adjacency matrix A
    e = ones(n, 1);         % all-ones vector of size n
    U = triu(A); 
    Z = find(U(:) > 0.5);   % indices of matrix A with A(i, j) == 1
    
    % Semidefinite program
    
    cvx_begin quiet
        variable X(n, n) symmetric;
        minimize 1/2*trace(A*X);
        subject to
            X == semidefinite(n);
            trace(X) == t;
            X*e == t*diag(X);
            X(Z) >= 0;
    cvx_end
    s = cvx_optval;
    
    b = cputime;            % end time
    time = b - a;           % CPU time needed for computation
    
end

==> anc/Stability/SDP_S_prime_t_with_strengthening.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [s, X] = SDP_S_prime_t_with_strengthening(A, k, Z, Pos, ECC1, ECC2)
    
    % Computation of S'(k) stregthened with inequalities

    % Input: adjacency matrix A, value of k, indices of matrix elements
    % which should should be zero denoted as Z, indices of matrix elements
    % which should be nonnegative denoted as Pos, sets for which
    % constraints should be added denoted as ECC1 and ECC2
    % Output: value of strengthened S'(t) denoted as s, matrix X

    a = cputime;            % starting time
    
    n = size(A, 1);         % size of adjacency matrix A
    e = ones(n, 1);         % all-ones vector of size n
    
    % Semidefinite program
    
    cvx_begin quiet
        variable X(n, n) symmetric;
        minimize 1/2*trace(A*X);
        subject to
            X == semidefinite(n);
            X(Z) >= 0;
            trace(X) == k;
            X*e == k*diag(X);
            X(Pos) >= 0;
            for i = 1 : size(ECC1, 2)
                c = ECC1{i}; m = size(c, 2); B = X(c, c);
                (sum(sum(B)) - trace(B))/2 <= B(m, m);
            end
            for i = 1 : size(ECC2, 2)
                c = ECC2{i}; B = X(c, c);
                trace(B) <= 1 + (sum(sum(B)) - trace(B))/2;
            end
    cvx_end
    s = cvx_optval;
    b = cputime;
    
    b = cputime;            % end time
    time = b - a;           % CPU time needed for computation
    
end

==> anc/Stability/SDP_S_star_t.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [s, time] = SDP_S_star_t(A, t)
    
    % Computation of S*(t) for a given t
    
    % Input: adjacency matrix A, value of t
    % Output: value of S*(t) denoted as s if the problem is feasible, 
    % certificate of infeasibility otherwise, CPU time needed for 
    % the computation denoted as time
    
    a = cputime;            % starting time
    
    n = size(A, 1);         % size of adjacency matrix A
    e = ones(n, 1);         % all-ones vector of size n
    U = triu(A); 
    Z = find(U(:) > 0.5);   % indices of matrix A with A(i, j) == 1
    
    % Semidefinite program
    
    cvx_begin quiet
        variable X(n, n) symmetric;
        minimize 1/2*trace(A*X);
        subject to
            X == semidefinite(n);
            trace(X) == t;
            X*e == t*diag(X);
            X(Z) >= 0;
            trace(A*X) <= 0.00001;
    cvx_end
    s = cvx_optval;
    
    b = cputime;            % end time
    time = b - a;           % CPU time needed for computation
    
end

==> anc/Stability/SDP_rounded_Lovasz_stability_number_with_strengthening.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [s, X] = SDP_rounded_Lovasz_stability_number_with_strengthening(A, k, Pos, ECC1, ECC2)

    % Computation of the Lovasz Theta number stregthened with inequalities
    % and with additional constraint sum(x) <= k
    
    % Input: adjacency matrix A, value of k, indices of matrix elements
    % which should be nonnegative denoted as Pos, sets for which
    % constraints should be added denoted as ECC1 and ECC2
    % Output: strengthened Lovasz Theta number denoted as s, matrix X
    
    a = cputime;            % starting time
    
    n = size(A, 1);         % size of adjacency matrix A
    e = ones(n, 1);         % all-ones vector of size n
    U = triu(A); 
    Z = find(U(:) > 0.5);   % indices of matrix A with A(i, j) == 1
    
    % Semidefinite program
    
    cvx_begin quiet
        variable x(n);
        variable X(n, n) symmetric;
        maximize (e'*x)
        subject to
            diag(X) == x;
            [X x; x' 1] == semidefinite(n+1);
            X(Z) == 0;
            X(Pos) >= 0;
            e'*x <= k;
            for i = 1 : size(ECC1, 2)
                c = ECC1{i}; m = size(c, 2); B = X(c, c);
                (sum(sum(B)) - trace(B))/2 <= B(m, m);
            end
            for i = 1 : size(ECC2, 2)
                c = ECC2{i}; B = X(c, c);
                trace(B) <= 1 + (sum(sum(B)) - trace(B))/2;
            end
    cvx_end
    s = cvx_optval;
    
    b = cputime;            % end time
    time = b - a;           % CPU time needed for computation
    
end

==> anc/Stability/check_interval_with_S_prime_t.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [bound, time] = check_interval_with_S_prime_t(A, k)

    % Calculation of the values of S'(k) for interval [k, k + 1]
    
    % Input: adjacency matrix A, value of k, where k is an integer
    % Output: upper bound on the stability number denoted as bound, where
    %   bound = -1  upper bound < k
    %   bound = k   upper bound = k
    %   bound = 1   upper bound >= k + 1,
    % CPU time needed for the computation denoted as time
    
    a = cputime;            % starting time
    
    [s, time] = SDP_S_prime_t(A, k);
    
    if round(s, 4) > 0
        bound = -1;
    else
        [s, time] = SDP_S_prime_t(A, k + 1);
        if s > 0
            bound = k;
        else
            bound = 1;
        end
    end
    
    b = cputime;            % end time
    time = b - a;           % CPU time needed for computation
    
end

==> anc/Stability/check_interval_with_S_star_t.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [bound, time] = check_interval_with_S_star_t(A, k)

    % Calculation of the values of S*(k) for interval [k, k + 1] 
    
    % Input: adjacency matrix A, value of k, where k is an integer
    % Output: upper bound on the stability number denoted as bound, where
    %   bound = -1  upper bound < k
    %   bound = k   upper bound = k
    %   bound = 1   upper bound >= k + 1,
    % CPU time needed for the computation denoted as time
    
    a = cputime;            % starting time
    
    [s, time] = SDP_S_star_t(A, k);

    if round(s, 4) ~= 0
        bound = -1;
    else
        [s, time] = SDP_S_star_t(A, k + 1);
        if s > 0
            bound = k;
        else
            bound = 1;
        end
    end
    
    b = cputime;            % end time
    time = b - a;           % CPU time needed for computation
    
end

==> anc/Stability/iterate_Lovasz_stability_number_with_strengthening.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>.

function [ub, added, iter, max_cl, largest_mc, smallest_mc, time_pr, time] = iterate_Lovasz_stability_number_with_strengthening(A)
       
    % Strengthening of Lovasz Theta number, iterative procedure
        
    % Input: adjacency matrix A
    % Output: strengthened Theta number ub, number of added inequalities 
    % added, number of iterations iter, number of maximal cliques max_cl, 
    % size of the largest and the smallest maximal clique largest_mc and 
    % smallest_mc, CPU time for preprocessing time_pr, CPU time overall 
    % denoted as time

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    
    % MAIN ALGORITHM

    start_time = cputime;       % starting time
    n = size(A, 1);             % number of vertices
    
    % computation of indices of A with certain properties
    % Z: there is an edge between vertices i and j
    % P: there is no edge between vertices i and j
    U = triu(A); Z = find(U(:) > 0.5); 
    L = tril(ones(n)); M = U + L; P = find(M(:) < 0.5); 
    
    % computation of maximal cliques and other sets
    % B: all maximal cliques
    % CV: maximal cliques + one vertex
    % UC: union of maximal cliques
    
    start_pr = cputime;
    
    % we compute maximal clique by using algorithm
    % https://de.mathworks.com/matlabcentral/fileexchange/47524-find-
    % maximal-cliques-for-large-sparse-network
    B = full(ELSclique(A));
    max_cl = size(B, 2);
    size_of_cliques = sum(B);
    largest_mc = max(size_of_cliques);
    smallest_mc = min(size_of_cliques);
    CV = maximal_clique_constraints(A, maximal_cliques(B));
    UC = union_maximal_cliques(B);
    end_pr = cputime;
    time_pr = end_pr - start_pr;
    
    % setting up arrays and counters for violations
    Pos = []; ECC1 = []; ECC2 = []; 
    count_ECC1 = 0; count_ECC2 = 0; 
    
    % first iteration
    iter = 1;
    [s, X] = SDP_Lovasz_stability_number_with_strengthening(A, Pos, ECC1, ECC2);

    % further iterations
    % first we compute violations and then we iterate
    % until there is less than n violations and until
        
    v = find_violations(X);
    
    while v > n 
        iter = iter + 1;
        [s, X] = SDP_Lovasz_stability_number_with_strengthening(A, Pos, ECC1, ECC2);
        v = find_violations(X);
    end
    
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    
    % COMPUTATION OF CONSTRAINTS
    
    % saving information about maximal clique as array
    function [MC] = maximal_cliques(B)
        MC = [];
        for i = 1 : size(B, 2)
            c = B(:, i); I = find(c == 1); MC{i} = I';
        end
    end

    % constraint maximal clique + vertex
    function [MCC] = maximal_clique_constraints(A, MC)
        MCC = []; V = [1 : n]; count = 0;
        for i = 1 : size(MC, 2)
            C = MC{i};
            for j = 1 : n
                if ismember(j, C) == 0
                    count = count + 1; MCC{count} = [C, j];
                end
            end
        end
    end

    % union of two maximal cliques
    function [C] = union_maximal_cliques(B)
        C = []; count = 0;
        for i = 1 : size(B, 2)
            for j = i + 1 : size(B, 2)
                count = count + 1;
                C{count} = find(B(:, i) + B(:, j) >= 1);
            end
        end
    end
   
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    
    % COMPUTATION OF VIOLATIONS

    function [v] = find_violations(X)
        
        % violations of nonnegativity constraint
        I_all_neg = find(X(P) < 0);       
        
        eps = 0.01; % we consider other violations greater than eps
        
        % computations for other types of violations
        % setting up arrays for other types of violations
        v1 = []; v2 = []; 
        
        % first we find all violations greater than eps
        for i = 1 : size(CV, 2)
            c = CV{i}; Y = X(c, c); y = size(c, 2);
            if size(Y, 1) > 0
                if (sum(sum(Y)) - trace(Y))/2 - eps > Y(y, y)
                    v1 = [v1; (sum(sum(Y)) - trace(Y))/2 - Y(y, y), i];
                end
            end
        end
        for i = 1 : size(UC, 2)
            c = UC{i}; Y = X(c, c);
            if size(Y, 1) > 0
                if trace(Y) > 1 + eps + (sum(sum(Y)) - trace(Y))/2
                    v2 = [v2; trace(Y) - (1 +(sum(sum(Y)) - trace(Y))/2), i];
                end
            end
        end
        
        % v returns the number of all violations
        v = size(I_all_neg, 1) + size(v1, 1) + size(v2, 1);
        
        % if there is more than n violations
        
        % we compute maximal violation and then we collect all violations
        % which are at least 50%(maximal violation)
        % we collect up to 10n of such violations 
        
        if v > n
            
            % we add all violations of nonnegativity constraint
            Pos = [Pos; P(I_all_neg)];
            
            % we compute maximal violation and then we collect all 
            % violations which are at least 50%(maximal violation) for 
            % v1 and v2; we collect up to 10n of such violations 
            if size(v1, 1) > 0
                v1 = sortrows(v1, 'descend');
                max_v1 = v1(1, 1);
                i = 1;
                while i <= size(v1, 1) && v1(i, 1)>= 0.5*max_v1 && i <= 10*n
                    I = v1(i, :); ind = I(2);
                    count_ECC1 = count_ECC1 + 1;
                    ECC1{count_ECC1} = CV{ind};
                    CV{ind} = [];
                    i = i + 1;
                end
            end
            if size(v2, 1) > 0
                v2 = sortrows(v2, 'descend');
                max_v2 = v2(1, 1);
                i = 1;
                while i <= size(v2, 1) && v2(i, 1)>= 0.5*max_v2 && i <= 10*n
                    I = v2(i, :); ind = I(2);
                    count_ECC2 = count_ECC2 + 1;
                    ECC2{count_ECC2} = UC{ind};
                    UC{ind} = [];
                    i = i + 1;
                end
            end
        end
    end

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        
    ub = s;                         % upper bound
    added = size(Pos, 1) + size(ECC1, 2) + size(ECC2, 2);
                                    % number of added inequalities
    end_time = cputime;             % end time
    time = end_time - start_time;   % computational time

end
        
        
    
    

==> anc/Stability/iterate_S_prime_t_with_strengthening.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [ub, added, iter, max_cl, largest_mc, smallest_mc, time_pr, time] = iterate_S_prime_t_with_strengthening(A, k)
       
    % Computation of an upper bound on the stability number of a graph
    % based on the problem Q'(t) strengthened with inequalities
    
    % Input: adjacency matrix A, value of integer k >= floor(theta(G)) 
    % (preferebly k = floor(theta(G)))
    % Output: upper bound up, number of added inequalities added, number 
    % of iterations iter, number of maximal cliques max_cl, size of the
    % largest and the smallest maximal clique largest_mc, smallest_mc, CPU 
    % time for preprocessing time_pr, CPU time overall time

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    
    % MAIN ALGORITHM

    start_time = cputime;       % starting time
    n = size(A, 1);             % number of vertices
    
    % computation of indices of A with certain properties
    % Z: there is an edge between vertices i and j
    % P: there is no edge between vertices i and j
    U = triu(A); Z = find(U(:) > 0.5); 
    L = tril(ones(n)); M = U + L; P = find(M(:) < 0.5); 
    
    % computation of maximal cliques and other sets
    % B: all maximal cliques
    % CV: maximal cliques + one vertex
    % UC: union of maximal cliques
    
    start_pr = cputime;
    
    % we compute maximal clique by using algorithm
    % https://de.mathworks.com/matlabcentral/fileexchange/47524-find-
    % maximal-cliques-for-large-sparse-network
    B = full(ELSclique(A));
    max_cl = size(B, 2);
    size_of_cliques = sum(B);
    largest_mc = max(size_of_cliques);
    smallest_mc = min(size_of_cliques);
    CV = maximal_clique_constraints(A, maximal_cliques(B));
    UC = union_maximal_cliques(B);
    end_pr = cputime;
    time_pr = end_pr - start_pr;
    
    % setting up arrays and counters for violations
    Pos = []; ECC1 = []; ECC2 = []; 
    count_ECC1 = 0; count_ECC2 = 0; 
    
    % first iteration
    iter = 1;
    [s, X] = SDP_S_prime_t_with_strengthening(A, k, Z, Pos, ECC1, ECC2);

    % further iterations
    % first we compute violations and then we iterate
    % until there is less than n violations and until
        
    v = find_violations(X);
    
    while v > n 
        iter = iter + 1;
        [s, X] = SDP_S_prime_t_with_strengthening(A, k, Z, Pos, ECC1, ECC2);
        if round(s, 4) > 0
            k = k - 1;
        end
        v = find_violations(X);
    end
    
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    
    % COMPUTATION OF CONSTRAINTS
    
    % saving information about maximal clique as array
    function [MC] = maximal_cliques(B)
        MC = [];
        for i = 1 : size(B, 2)
            c = B(:, i); I = find(c == 1); MC{i} = I';
        end
    end

    % constraint maximal clique + vertex
    function [MCC] = maximal_clique_constraints(A, MC)
        MCC = []; V = [1 : n]; count = 0;
        for i = 1 : size(MC, 2)
            C = MC{i};
            for j = 1 : n
                if ismember(j, C) == 0
                    count = count + 1; MCC{count} = [C, j];
                end
            end
        end
    end

    % union of two maximal cliques
    function [C] = union_maximal_cliques(B)
        C = []; count = 0;
        for i = 1 : size(B, 2)
            for j = i + 1 : size(B, 2)
                count = count + 1;
                C{count} = find(B(:, i) + B(:, j) >= 1);
            end
        end
    end
   
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    
    % COMPUTATION OF VIOLATIONS

    function [v] = find_violations(X)
        
        % violations of nonnegativity constraint
        I_all_neg = find(X(P) < 0);       
        
        eps = 0.01; % we consider other violations greater than eps
        
        % computations for other types of violations
        % setting up arrays for other types of violations
        v1 = []; v2 = []; 
        
        % first we find all violations greater than eps
        for i = 1 : size(CV, 2)
            c = CV{i}; Y = X(c, c); y = size(c, 2);
            if size(Y, 1) > 0
                if (sum(sum(Y)) - trace(Y))/2 - eps > Y(y, y)
                    v1 = [v1; (sum(sum(Y)) - trace(Y))/2 - Y(y, y), i];
                end
            end
        end
        for i = 1 : size(UC, 2)
            c = UC{i}; Y = X(c, c);
            if size(Y, 1) > 0
                if trace(Y) > 1 + eps + (sum(sum(Y)) - trace(Y))/2
                    v2 = [v2; trace(Y) - (1 +(sum(sum(Y)) - trace(Y))/2), i];
                end
            end
        end
        
        % v returns the number of all violations
        v = size(I_all_neg, 1) + size(v1, 1) + size(v2, 1);
        
        % if there is more than n violations
        
        % we compute maximal violation and then we collect all violations
        % which are at least 50%(maximal violation)
        % we collect up to 10n of such violations 
        
        if v > n
            
            % we add all violations of nonnegativity constraint
            Pos = [Pos; P(I_all_neg)];
            
            % we compute maximal violation and then we collect all 
            % violations which are at least 50%(maximal violation) for 
            % v1 and v2; we collect up to 10n of such violations 
            if size(v1, 1) > 0
                v1 = sortrows(v1, 'descend');
                max_v1 = v1(1, 1);
                i = 1;
                while i <= size(v1, 1) && v1(i, 1)>= 0.5*max_v1 && i <= 10*n
                    I = v1(i, :); ind = I(2);
                    count_ECC1 = count_ECC1 + 1;
                    ECC1{count_ECC1} = CV{ind};
                    CV{ind} = [];
                    i = i + 1;
                end
            end
            if size(v2, 1) > 0
                v2 = sortrows(v2, 'descend');
                max_v2 = v2(1, 1);
                i = 1;
                while i <= size(v2, 1) && v2(i, 1)>= 0.5*max_v2 && i <= 10*n
                    I = v2(i, :); ind = I(2);
                    count_ECC2 = count_ECC2 + 1;
                    ECC2{count_ECC2} = UC{ind};
                    UC{ind} = [];
                    i = i + 1;
                end
            end
        end
    end

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        
    ub = k;                         % upper bound
    added = size(Pos, 1) + size(ECC1, 2) + size(ECC2, 2);
                                    % number of added inequalities
    end_time = cputime;             % end time
    time = end_time - start_time;   % computational time

end
        
        
    
    

==> anc/Stability/iterate_rounded_Lovasz_stability_number_with_strengthening.m <==
% Copyright (C) 2022 Dunja Pucher <dunja.pucher@aau.at>

% This program is free software: you can redistribute it and/or modify
% it under the terms of the GNU General Public License as published by
% the Free Software Foundation, either version 3 of the License, or
% (at your option) any later version.
 
% This program is distributed in the hope that it will be useful,
% but WITHOUT ANY WARRANTY; without even the implied warranty of
% MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
% GNU General Public License for more details.
 
% You should have received a copy of the GNU General Public License
% along with this program. If not, see <https://www.gnu.org/licenses/>. 

function [ub, added, iter, max_cl, largest_mc, smallest_mc, time_pr, time] = iterate_rounded_Lovasz_stability_number_with_strengthening(A)
       
    % Strengthening of rounded Lovasz Theta number, iterative procedure
    
    % Input: adjacency matrix A
    % Output: strengthened Teta number ub, number of added inequalities 
    % added, number of iterations iter, number of maximal cliques max_cl, 
    % size of the largest and the smallest maximal clique largest_mc, 
    % smallest_mc, CPU time for preprocessing time_pr, CPU time overall 
    % time
    
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    
    % MAIN ALGORITHM

    start_time = cputime;       % starting time
    n = size(A, 1);             % number of vertices
    
    % computation of indices of A with certain properties
    % Z: there is an edge between vertices i and j
    % P: there is no edge between vertices i and j
    U = triu(A); Z = find(U(:) > 0.5); 
    L = tril(ones(n)); M = U + L; P = find(M(:) < 0.5); 
    
    % computation of maximal cliques and other sets
    % B: all maximal cliques
    % CV: maximal cliques + one vertex
    % UC: union of maximal cliques
    
    start_pr = cputime;
    
    % we compute maximal clique by using algorithm
    % https://de.mathworks.com/matlabcentral/fileexchange/47524-find-
    % maximal-cliques-for-large-sparse-network
    B = full(ELSclique(A));
    max_cl = size(B, 2);
    size_of_cliques = sum(B);
    largest_mc = max(size_of_cliques);
    smallest_mc = min(size_of_cliques);
    CV = maximal_clique_constraints(A, maximal_cliques(B));
    UC = union_maximal_cliques(B);
    end_pr = cputime;
    time_pr = end_pr - start_pr;
    
    % setting up arrays and counters for violations
    Pos = []; ECC1 = []; ECC2 = []; 
    count_ECC1 = 0; count_ECC2 = 0; 
    
    % first iteration
    iter = 1; k = n;
    [s, X] = SDP_rounded_Lovasz_stability_number_with_strengthening(A, k, Pos, ECC1, ECC2);
    
    if floor(s) ~= s
        k = floor(s);
        [s, X] = SDP_rounded_Lovasz_stability_number_with_strengthening(A, k, Pos, ECC1, ECC2);
    end

    % further iterations
    % first we compute violations and then we iterate
    % until there is less than n violations and until
        
    v = find_violations(X);
    
    while v > n 
        iter = iter + 1;
        [s, X] = SDP_rounded_Lovasz_stability_number_with_strengthening(A, k, Pos, ECC1, ECC2);
        k = floor(s);
        v = find_violations(X);
    end
    
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    
    % COMPUTATION OF CONSTRAINTS
    
    % saving information about maximal clique as array
    function [MC] = maximal_cliques(B)
        MC = [];
        for i = 1 : size(B, 2)
            c = B(:, i); I = find(c == 1); MC{i} = I';
        end
    end

    % constraint maximal clique + vertex
    function [MCC] = maximal_clique_constraints(A, MC)
        MCC = []; V = [1 : n]; count = 0;
        for i = 1 : size(MC, 2)
            C = MC{i};
            for j = 1 : n
                if ismember(j, C) == 0
                    count = count + 1; MCC{count} = [C, j];
                end
            end
        end
    end

    % union of two maximal cliques
    function [C] = union_maximal_cliques(B)
        C = []; count = 0;
        for i = 1 : size(B, 2)
            for j = i + 1 : size(B, 2)
                count = count + 1;
                C{count} = find(B(:, i) + B(:, j) >= 1);
            end
        end
    end
   
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    
    % COMPUTATION OF VIOLATIONS

    function [v] = find_violations(X)
        
        % violations of nonnegativity constraint
        I_all_neg = find(X(P) < 0);       
        
        eps = 0.01; % we consider other violations greater than eps
        
        % computations for other types of violations
        % setting up arrays for other types of violations
        v1 = []; v2 = []; 
        
        % first we find all violations greater than eps
        for i = 1 : size(CV, 2)
            c = CV{i}; Y = X(c, c); y = size(c, 2);
            if size(Y, 1) > 0
                if (sum(sum(Y)) - trace(Y))/2 - eps > Y(y, y)
                    v1 = [v1; (sum(sum(Y)) - trace(Y))/2 - Y(y, y), i];
                end
            end
        end
        for i = 1 : size(UC, 2)
            c = UC{i}; Y = X(c, c);
            if size(Y, 1) > 0
                if trace(Y) > 1 + eps + (sum(sum(Y)) - trace(Y))/2
                    v2 = [v2; trace(Y) - (1 +(sum(sum(Y)) - trace(Y))/2), i];
                end
            end
        end
        
        % v returns the number of all violations
        v = size(I_all_neg, 1) + size(v1, 1) + size(v2, 1);
        
        % if there is more than n violations
        
        % we compute maximal violation and then we collect all violations
        % which are at least 50%(maximal violation)
        % we collect up to 10n of such violations 
        
        if v > n
            
            % we add all violations of nonnegativity constraint
            Pos = [Pos; P(I_all_neg)];
            
            % we compute maximal violation and then we collect all 
            % violations which are at least 50%(maximal violation) for 
            % v1 and v2; we collect up to 10n of such violations 
            if size(v1, 1) > 0
                v1 = sortrows(v1, 'descend');
                max_v1 = v1(1, 1);
                i = 1;
                while i <= size(v1, 1) && v1(i, 1)>= 0.5*max_v1 && i <= 10*n
                    I = v1(i, :); ind = I(2);
                    count_ECC1 = count_ECC1 + 1;
                    ECC1{count_ECC1} = CV{ind};
                    CV{ind} = [];
                    i = i + 1;
                end
            end
            if size(v2, 1) > 0
                v2 = sortrows(v2, 'descend');
                max_v2 = v2(1, 1);
                i = 1;
                while i <= size(v2, 1) && v2(i, 1)>= 0.5*max_v2 && i <= 10*n
                    I = v2(i, :); ind = I(2);
                    count_ECC2 = count_ECC2 + 1;
                    ECC2{count_ECC2} = UC{ind};
                    UC{ind} = [];
                    i = i + 1;
                end
            end
        end
    end

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
        
    ub = s;                         % upper bound
    added = size(Pos, 1) + size(ECC1, 2) + size(ECC2, 2);
                                    % number of added inequalities
    end_time = cputime;             % end time
    time = end_time - start_time;   % computational time

end
        
        
    
    
